On the discrete equation model for compressible multiphase fluid flows

The modeling of multi-phase flow is very challenging, given the range of scales as well as the diversity of flow regimes that one encounters in this context. We revisit the discrete equation method (DEM) for two-phase flow in the absence of heat conduction and mass transfer. We analyze the resulting probability coefficients and prove their local convexity, rigorously establishing that our version of DEM can model different flow regimes ranging from the disperse to stratified (or separated) flow. Moreover, we reformulate the underlying mesoscopic model in terms of an one-parameter family of PDEs that interpolates between different flow regimes. We also propose two sets of procedures to enforce relaxation to equilibrium. We perform several numerical tests to show the flexibility of the proposed formulation, as well as to interpret different model components. The one-parameter family of PDEs provides an unified framework for modeling mean quantities for a multiphase flow, while at the same time identifying two key parameters that model the inherent uncertainty in terms of the underlying microstructure.

==> fig/volFr.py <==
from numpy import *
from matplotlib.pyplot import *

a = 0
b = 1.

M = 1000

r = linspace(a,b,M)

ai_k = 0.9
aip_k = 0.9

ai_l = 1.- ai_k
aip_l = 1.-aip_k

p_kk = r*max(ai_k - aip_k,0.) + (1.-r)*min(ai_k,aip_k)
p_kl = r*min(ai_k, aip_l) + (1.-r)*max(ai_k-aip_k,0.)

p_ll = r*max(ai_l - aip_l,0.) + (1.-r)*min(ai_l,aip_l)
p_lk = r*min(ai_l, aip_k) + (1.-r)*max(ai_l-aip_l,0.)

plot(r,p_kk, label = r"$\mathbb{P}_{i+\frac{1}{2}}\left[\Sigma_k,\Sigma_k\right]$")
plot(r,p_kl, label = r"$\mathbb{P}_{i+\frac{1}{2}}\left[\Sigma_k,\Sigma_l\right]$")

legend(loc = "best")
show()
